Uncovering Singularities in Feynman Integrals via Machine Learning

We introduce a machine-learning framework based on symbolic regression to extract the full symbol alphabet of multi-loop Feynman integrals. By targeting the analytic structure rather than reduction, the method is broadly applicable and interpretable across different families of integrals. It successfully reconstructs complete symbol alphabets in nontrivial examples, demonstrating both robustness and generality. Beyond accelerating computations case by case, it uncovers the analytic structure universally. This framework opens new avenues for multi-loop amplitude analysis and provides a versatile tool for exploring scattering amplitudes.

==> regression.py <==
from pysr import PySRRegressor,TemplateExpressionSpec
import torch
import torch.nn as nn
import numpy as np
import matplotlib.pyplot as plt
import sympy
import os



x = np.hstack((np.loadtxt('cord_1.txt').reshape(-1, 1),np.loadtxt('cord_2.txt').reshape(-1, 1),np.loadtxt('dinv_1.txt').reshape(-1, 1),np.loadtxt('dinv_2.txt').reshape(-1, 1)))  # 读取坐标数据并调整形状
# Samples of numertcal CDE entries, and the kinematic variables x,y
y1 = x  
y2 = np.loadtxt('cord_1.txt').reshape(-1, 1)
# According to Miles Crammers, y2 is not used in this mission. We keep it for the convenience of formatting PySR's output

template = TemplateExpressionSpec(
    expressions=["f"],
    variable_names=["x", "y", "dx", "dy"],
    combine="""
        fdx = D(f, 1)(x, y)
        fdy = D(f, 2)(x, y)
        
        abs2(fdx - dx) + abs2(fdy - dy)
    """
)
# Define a template, to solve a 2-variable PDE problem

model = PySRRegressor(
    # 
    procs=40,
    populations=120,
    niterations=500,
    variable_names=["x","y","dx","dy"],
    population_size=120,
    binary_operators=["+", "-", "*", "/"],
    unary_operators=["log"],
    model_selection="best",
    nested_constraints={
        "log": {"log":0},
    },  
    # In this family we need only log function, and log(log) nestings are forbidden.
    complexity_of_constants = 5,
    elementwise_loss="my_loss(predicted, target) = predicted",
    expression_spec = template,
    maxsize=100,
    turbo=True,
    bumper=True,
    precision=64,
)
model.fit(x, y2)

